Prediction of Optimal Drug Schedules for Controlling Autophagy

The effects of molecularly targeted drug perturbations on cellular activities and fates are difficult to predict using intuition alone because of the complex behaviors of cellular regulatory networks. An approach to overcoming this problem is to develop mathematical models for predicting drug effects. Such an approach beckons for co-development of computational methods for extracting insights useful for guiding therapy selection and optimizing drug scheduling. Here, we present and evaluate a generalizable strategy for identifying drug dosing schedules that minimize the amount of drug needed to achieve sustained suppression or elevation of an important cellular activity/process, the recycling of cytoplasmic contents through (macro)autophagy. Therapeutic targeting of autophagy is currently being evaluated in diverse clinical trials but without the benefit of a control engineering perspective. Using a nonlinear ordinary differential equation (ODE) model that accounts for activating and inhibiting influences among protein and lipid kinases that regulate autophagy (MTORC1, ULK1, AMPK and VPS34) and methods guaranteed to find locally optimal control strategies, we find optimal drug dosing schedules (open-loop controllers) for each of six classes of drugs and drug pairs. Our approach is generalizable to designing monotherapy and multi therapy drug schedules that affect different cell signaling networks of interest.

==> autoph_MWE/include/autoph.h <==
/*
 examples/PSOPT/autoph - hill function header

 DATE        AUTHOR        DESCRIPTION
 ====        ======        ===========
 10/31/17    Isaac K.      Document Creation

 NOTES:
   1) Hill function library

*/

#ifndef __AUTOPH_H__
#define __AUTOPH_H__

//#include "adouble.h"
//#include "dmatrixv.h"

//#include <psopt.h>

typedef struct Linear_Data{
  int n;
  int m;
  adouble Nu;
  adouble En;
  double* kDegU;
  bool* b;
  adouble alpha;
} Linear_Data;

typedef struct psopt_initial{
  double t0;
  double t1;
  double t2;
  DMatrix x0;
  double x5f;
} psopt_initial;

typedef struct initial_guess{
  DMatrix A1;
  DMatrix A2;
} initial_guess;

adouble hact(adouble,adouble,adouble,adouble,adouble);
adouble hinh(adouble,adouble,adouble,adouble,adouble);

adouble endpoint_cost(adouble* initial_states, adouble* final_states,
                      adouble* parameters, adouble& t0, adouble& tf,
                      adouble* xad, int iphase, Workspace* workspace);
                      
adouble integrand_cost(adouble* states, adouble* controls, adouble* parameters,
                       adouble& time, adouble* xad, int iphase, Workspace* workspace);
 
void dae(adouble* derivatives, adouble* path, adouble* states,
         adouble* controls, adouble* parameters, adouble& time,
         adouble* xad, int iphase, Workspace* workspace);
         
void events(adouble* e, adouble* initial_states, adouble* final_states,
            adouble* parameters, adouble& t0, adouble& tf, adouble* xad,
            int iphase, Workspace* workspace);
            
void linkages(adouble* linkages, adouble* xad, Workspace* workspace);

#endif // __AUTOPH_H__


==> autoph_MWE/lib/src/hact.cxx <==
/*
  Compute the hill ativation function 
                                    x**n
    h(x,b,m,t,n) = b + (m-b) * --------------
                                x**n + t**n
*/

#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include "adouble.h"

adouble hact(adouble x, adouble b, adouble m, adouble t, adouble n){
  if (x.value() <= 0.){
    return b;
  }
  else{
    return (b + (m-b) * pow(x,n) / (pow(x,n) + pow(t,n)));
  }
}


==> autoph_MWE/lib/src/hinh.cxx <==
/*
  Compute the hill inhibtion function 
                                    x**n
    h(x,b,m,t,n) = m - (m-b) * --------------
                                x**n + t**n
*/

#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include "adouble.h"

adouble hinh(adouble x, adouble b, adouble m, adouble t, adouble n){
  if (x.value() <= 0.){
    return m;
  }
  else{
    return (m - (m-b) * pow(x,n) / (pow(x,n) + pow(t,n)));
  }
}


==> autoph_MWE/src/autoph.cxx <==
//////////////////////////////////////////////////////////////////////////
////////////////        bryson_max_range.cxx         /////////////////////
//////////////////////////////////////////////////////////////////////////
////////////////           PSOPT  Example            /////////////////////
//////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////
//////// Title:         Bryson maximum range problem      ////////////////
//////// Last modified: 05 January 2009                   ////////////////
//////// Reference:     Bryson and Ho (1975)              ////////////////
//////// (See PSOPT handbook for full reference)          ////////////////
//////////////////////////////////////////////////////////////////////////
////////     Copyright (c) Victor M. Becerra, 2009        ////////////////
//////////////////////////////////////////////////////////////////////////
//////// This is part of the PSOPT software library, which////////////////
//////// is distributed under the terms of the GNU Lesser ////////////////
//////// General Public License (LGPL)                    ////////////////
//////////////////////////////////////////////////////////////////////////

#include "psopt.h"
#include "autoph.h"


////////////////////////////////////////////////////////////////////////////
///////////////////  Define the main routine ///////////////////////////////
////////////////////////////////////////////////////////////////////////////

int autoph(Sol* solution,void* ptr, psopt_initial* ptr2, initial_guess* ptr3)
{

   Linear_Data data = *(Linear_Data *) ptr;
   psopt_initial pini = *(psopt_initial *) ptr2;
   initial_guess gini = *(initial_guess *) ptr3;
   
   
////////////////////////////////////////////////////////////////////////////
///////////////////  Declare key structures ////////////////////////////////
////////////////////////////////////////////////////////////////////////////

    Alg  algorithm;
    Prob problem;

////////////////////////////////////////////////////////////////////////////
///////////////////  Register problem name  ////////////////////////////////
////////////////////////////////////////////////////////////////////////////

     problem.name        		= "Autophagy mono therapy";
     problem.outfilename         = "./result/autoph.txt";
////////////////////////////////////////////////////////////////////////////
////////////  Define problem level constants & do level 1 setup ////////////
////////////////////////////////////////////////////////////////////////////

    problem.nphases   			= 2;
    problem.nlinkages                   = data.n+data.m+1;

    psopt_level1_setup(problem);

/////////////////////////////////////////////////////////////////////////////
/////////   Define phase related information & do level 2 setup  ////////////
/////////////////////////////////////////////////////////////////////////////

    problem.phases(1).nstates   		= data.n;
    problem.phases(1).ncontrols 		= data.m;
    problem.phases(1).nevents   		= data.n;
    problem.phases(1).npath     		= data.m+1;

    
    problem.phases(2).nstates   		= data.n;
    problem.phases(2).ncontrols 		= data.m;
    problem.phases(2).nevents   		= 0;
    problem.phases(2).npath     		= data.m+1;
    
    
   
    problem.phases(1).nodes                     = 120;
    problem.phases(2).nodes                     = 120;
   
    
   
    psopt_level2_setup(problem, algorithm);



    problem.user_data = ptr;
////////////////////////////////////////////////////////////////////////////
///////////////////  Declare DMatrix objects to store results //////////////
////////////////////////////////////////////////////////////////////////////

    DMatrix x, u, t;
    DMatrix lambda, H;

////////////////////////////////////////////////////////////////////////////
///////////////////  Enter problem bounds information //////////////////////
////////////////////////////////////////////////////////////////////////////

        
    double ep = 1;
    double uuper = 10.0;
    double wuper = 2;
    double ruper = 10.0;
        
//=========================== Phase 1 bounds ============================//

    // State bounds on mTORC1
    problem.phases(1).bounds.lower.states(1) 		= 0.0;
    problem.phases(1).bounds.upper.states(1)	 	= 1.0;
    
    // State bounds on ULK1
    problem.phases(1).bounds.lower.states(2) 		= 0.0;
    problem.phases(1).bounds.upper.states(2) 		= 1.0;
    
    // State bounds on AMPK
    problem.phases(1).bounds.lower.states(3)        = 0.0;
    problem.phases(1).bounds.upper.states(3)        = 1.0;
    
    // State bounds on VPS34
    problem.phases(1).bounds.lower.states(4)        = 0.0;
    problem.phases(1).bounds.upper.states(4)        = 1.0;
    
    // State bounds on Vesicles (no upper)
    problem.phases(1).bounds.lower.states(5)        = 0.0;
    problem.phases(1).bounds.upper.states(5)        = 40.0;


// State bounds on w_i
     
    for (int ii = 1; ii<=data.m; ii++)
   {
    problem.phases(1).bounds.lower.states(5+ii)        = 0.0;
    problem.phases(1).bounds.upper.states(5+ii)        = wuper;
    }
    
// State bounds on r_i
     
    for (int ii = 1; ii<=data.m; ii++)
   {
    problem.phases(1).bounds.lower.states(5+data.m+ii)        = 0.0;
    problem.phases(1).bounds.upper.states(5+data.m+ii)        = ruper;
    }
    
// Control bounds on U_i
    for (int ii = 1; ii<=data.m; ii++)
   {
    problem.phases(1).bounds.lower.controls(ii)      = 0.0;
    problem.phases(1).bounds.upper.controls(ii)      = uuper;
    }
  
 
  
// initial conditions  
    for (int ii = 1; ii<=data.n; ii++)
   {
    problem.phases(1).bounds.lower.events(ii) 		= pini.x0(ii);
    problem.phases(1).bounds.upper.events(ii) 		= pini.x0(ii);
   }
  
    
 
    
//  time bounds    
    problem.phases(1).bounds.lower.StartTime   		= pini.t0;
    problem.phases(1).bounds.upper.StartTime   		= pini.t0;
    problem.phases(1).bounds.lower.EndTime     		= pini.t1;
    problem.phases(1).bounds.upper.EndTime     		= pini.t1;
    
 
  
//  path bounds   
    
    problem.phases(1).bounds.lower.path(1) = 0;
    problem.phases(1).bounds.upper.path(1) = 40;
    
    for (int ii = 1; ii<= data.m; ii++)
    {
    problem.phases(1).bounds.lower.path(1+ii) = 0.0;
    problem.phases(1).bounds.upper.path(1+ii) = wuper; 
    }
//=========================== Phase 2 bounds ============================//

    // State bounds on mTORC1
    problem.phases(2).bounds.lower.states(1) 	    = 0.0;
    problem.phases(2).bounds.upper.states(1)	    = 1.0;
    
    // State bounds on ULK1
    problem.phases(2).bounds.lower.states(2) 	    = 0.0;
    problem.phases(2).bounds.upper.states(2) 	    = 1.0;
    
    // State bounds on AMPK
    problem.phases(2).bounds.lower.states(3)        = 0.0;
    problem.phases(2).bounds.upper.states(3)        = 1.0;
    
    // State bounds on VPS34
    problem.phases(2).bounds.lower.states(4)        = 0.0;
    problem.phases(2).bounds.upper.states(4)        = 1.0;
    
    // State bounds on Vesicles (no upper)
    problem.phases(2).bounds.lower.states(5)        = 0.0;
    problem.phases(2).bounds.upper.states(5)        = 40.0;


// State bounds on w
    
    for (int ii = 1; ii<= data.m; ii++)
    { 
    problem.phases(2).bounds.lower.states(5+ii)        = 0.0;
    problem.phases(2).bounds.upper.states(5+ii)        = wuper;
    }
    
// State bounds on r_i
     
    for (int ii = 1; ii<=data.m; ii++)
    {
    problem.phases(2).bounds.lower.states(5+data.m+ii)        = 0.0;
    problem.phases(2).bounds.upper.states(5+data.m+ii)        = ruper;
    }
    
// Control bounds on U1
    for (int ii = 1; ii<= data.m; ii++)
    {
    problem.phases(2).bounds.lower.controls(ii)      = 0.0;
    problem.phases(2).bounds.upper.controls(ii)      = uuper;
    }
  
 
// initial conditions  
     
     //    no initial condition
    
// final conditions
     
    
    problem.phases(2).bounds.lower.events(1)       	= pini.x5f - ep;
    problem.phases(2).bounds.upper.events(1)  		= pini.x5f + ep;
    
    
    
//  time bounds    
    problem.phases(2).bounds.lower.StartTime   		= pini.t1;
    problem.phases(2).bounds.upper.StartTime   		= pini.t1;
    problem.phases(2).bounds.lower.EndTime     		= pini.t2;
    problem.phases(2).bounds.upper.EndTime     		= pini.t2;
    
//  path bounds    
    problem.phases(2).bounds.lower.path(1) = pini.x5f - ep;
    problem.phases(2).bounds.upper.path(1) = pini.x5f + ep;
    
    for (int ii = 1; ii<= data.m; ii++)
    {
    problem.phases(2).bounds.lower.path(1+ii) = 0.0;
    problem.phases(2).bounds.upper.path(1+ii) = wuper;
    }
  
  
    
// SCALING
    


////////////////////////////////////////////////////////////////////////////
///////////////////  Register problem functions  ///////////////////////////
////////////////////////////////////////////////////////////////////////////


    problem.integrand_cost 	= &integrand_cost;
    problem.endpoint_cost 	= &endpoint_cost;
    problem.dae 		    = &dae;
    problem.events 		    = &events;
    problem.linkages		= &linkages;
    
    
    
    Workspace workspace;
    workspace.user_data = ptr;
////////////////////////////////////////////////////////////////////////////
///////////////////  Define & register initial guess ///////////////////////
////////////////////////////////////////////////////////////////////////////

    DMatrix x_guess, u_guess, time_guess, param_guess, xini, xfinal;
    
    
    int iphase;
    
    //////////////////////  
    
    iphase = 1;
    
    
    gini.A1.Transpose();
    
    int nnodes1      = gini.A1.GetNoCols();
    int nstates1     = problem.phases(iphase).nstates;
    int ncontrols1   = problem.phases(iphase).ncontrols;
     
    
    u_guess    = zeros(ncontrols1, nnodes1);
    x_guess    = zeros(nstates1, nnodes1);
   
    
    u_guess    = gini.A1(colon(1+data.n+1,1+data.n+data.m),colon());
    x_guess    = gini.A1(colon(1+1,1+data.n),colon());
    time_guess = gini.A1(colon(1,1),colon());
    param_guess = -25.0*ones(1,1);
    
    problem.phases(iphase).guess.states   = x_guess;
    problem.phases(iphase).guess.controls = u_guess;
    problem.phases(iphase).guess.time     = time_guess; 
    
    //////////////////////  
    
    iphase = 2;
    
    gini.A2.Transpose();
    
    int nnodes2      = gini.A2.GetNoCols();
    int nstates2     = problem.phases(iphase).nstates;
    int ncontrols2   = problem.phases(iphase).ncontrols;
    
    u_guess    = zeros(ncontrols2, nnodes2);
    x_guess    = zeros(nstates2, nnodes2);
     
    
    u_guess    = gini.A2(colon(1+data.n+1,1+data.n+data.m),colon());
    x_guess    = gini.A2(colon(1+1,1+data.n),colon());
    time_guess = gini.A2(colon(1,1),colon());
    
    param_guess = -25.0*ones(1,1);
    
    problem.phases(iphase).guess.states   = x_guess;
    problem.phases(iphase).guess.controls = u_guess;
    problem.phases(iphase).guess.time     = time_guess; 
   
    ///////////////   Initial guess   end///////////////////



////////////////////////////////////////////////////////////////////////////
//////////////////  Enter algorithm options  //////////////////////////////
////////////////////////////////////////////////////////////////////////////


    algorithm.nlp_method                  = "IPOPT";
    algorithm.scaling                     = "automatic";
    algorithm.defect_scaling              = "jacobian-based";
    algorithm.derivatives                 = "automatic";
    algorithm.nlp_iter_max                = 1500;
    algorithm.nlp_tolerance               = 1.e-6;
    algorithm.ode_tolerance		  = 1.e-6;
    algorithm.mesh_refinement             = "automatic";
    algorithm.mr_max_iterations           = 3;
    algorithm.collocation_method          = "trapezoidal";
   //algorithm.mr_max_increment_factor     = 0.2;
   //algorithm.jac_sparsity_ratio          =  0.11; // 0.05;


   

////////////////////////////////////////////////////////////////////////////
///////////////////  Now call PSOPT to solve the problem   /////////////////
////////////////////////////////////////////////////////////////////////////

    psopt(*solution, problem, algorithm);
    
    return 0;

}

//////////////////////////////////////////////////////////////////////////
///////////////////  Define the end point (Mayer) cost function //////////
//////////////////////////////////////////////////////////////////////////

adouble endpoint_cost(adouble* initial_states, adouble* final_states,
                      adouble* parameters,adouble& t0, adouble& tf,
                      adouble* xad, int iphase, Workspace* workspace)
{
	adouble wf = final_states[CINDEX(6)];

	return 0.;
}

//////////////////////////////////////////////////////////////////////////
///////////////////  Define the integrand (Lagrange) cost function  //////
//////////////////////////////////////////////////////////////////////////

adouble integrand_cost(adouble* states, adouble* controls,
                       adouble* parameters, adouble& time, adouble* xad,
                       int iphase, Workspace* workspace)
{

	void* ptr = workspace->user_data;
	Linear_Data data = *(Linear_Data *) ptr; 

	adouble u;
	adouble f;

	u = controls[CINDEX(1)];
	f = u;

	return f;

}


//////////////////////////////////////////////////////////////////////////
///////////////////  Define the DAE's ////////////////////////////////////
//////////////////////////////////////////////////////////////////////////

void dae(adouble* derivatives, adouble* path, adouble* states,
         adouble* controls, adouble* parameters, adouble& time,
         adouble* xad, int iphase, Workspace* workspace )
{

	void* ptr = workspace->user_data;
   	Linear_Data data = *(Linear_Data *) ptr; 

   	adouble Nutrient = data.Nu;
   	adouble Energy   = data.En;


   
   adouble bUonM = 0.0; adouble mUonM = 10.0; adouble tUonM = 0.3; adouble nUonM = 4.0;
   adouble bAonM = 0.0; adouble mAonM = 10.0; adouble tAonM = 0.6; adouble nAonM = 6.0;
   adouble bAonU = 0.0; adouble mAonU = 6.0; adouble tAonU = 1.0; adouble nAonU = 4.0;
   adouble bMonU = 0.0; adouble mMonU = 6.0; adouble tMonU = 0.6; adouble nMonU = 4.0;
   adouble bUonV = 0.0; adouble mUonV = 6.0; adouble tUonV = 0.5; adouble nUonV = 4.0;
   
   
   adouble kOffU    = 0.1;
   adouble kOnA    = 0.1;
   adouble kOnVpsBase = 0.1;
   adouble kOffVps = 0.3;
   adouble kVis    = 4.0;
   adouble kDegVis = 0.1;
   
   adouble bRap  = 0.0; adouble mRap  = 1.0; adouble tRap  = 0.5; adouble nRap  = 2.0;
   adouble bTasM = 0.0; adouble mTasM = 1.0; adouble tTasM = 0.5; adouble nTasM = 2.0;
   adouble bSbi  = 0.0; adouble mSbi  = 1.0; adouble tSbi  = 0.5; adouble nSbi  = 2.0;
   adouble bDor  = 0.0; adouble mDor  = 1.0; adouble tDor  = 0.5; adouble nDor  = 2.0;
   adouble bA76  = 0.0; adouble mA76  = 1.0; adouble tA76  = 0.5; adouble nA76  = 2.0;
   adouble bTasV = 0.0; adouble mTasV = 1.0; adouble tTasV = 0.5; adouble nTasV = 2.0;
   adouble bSar  = 0.0; adouble mSar  = 1.0; adouble tSar  = 0.5; adouble nSar  = 2.0;
   adouble bBaf  = 0.0; adouble mBaf  = 1.0; adouble tBaf  = 0.5; adouble nBaf  = 2.0;
   
   adouble mTORC1  = states[CINDEX(1)];
   adouble ULK1    = states[CINDEX(2)];
   adouble AMPK    = states[CINDEX(3)];
   adouble VPS34   = states[CINDEX(4)];
   adouble Vesicle = states[CINDEX(5)];
   
   
   
   adouble Rap;
   adouble Tas;
   adouble Sbi;
   adouble Dor;
   adouble A76;
   adouble Sar;
  
   
   
   
  // Control Inputs and other states

   int cind = 1;
   if (data.b[0]){
     Rap     = states[CINDEX(cind+5)];
     derivatives[CINDEX(cind+5) ] =  - data.kDegU[0]*Rap + controls[CINDEX(cind)];
     derivatives[CINDEX(cind+5+data.m) ] =   controls[CINDEX(cind)];
     cind++;
   }
   else{
     Rap     = 0.0;
   }
   
   if (data.b[1]){
     Tas     = states[CINDEX(cind+5)];
     derivatives[CINDEX(cind+5) ] =  - data.kDegU[1]*Tas + controls[CINDEX(cind)];
     derivatives[CINDEX(cind+5+data.m) ] =   controls[CINDEX(cind)];
     cind++;
   }
   else{
     Tas     = 0.0;
   }
   
   if (data.b[2]){
     Sbi     = states[CINDEX(cind+5)];
     derivatives[CINDEX(cind+5) ] =  - data.kDegU[2]*Sbi + controls[CINDEX(cind)];
     derivatives[CINDEX(cind+5+data.m) ] =   controls[CINDEX(cind)];
     cind++;
   }
   else{
     Sbi     = 0.0;
   }
   
   if (data.b[3]){
     Dor     = states[CINDEX(cind+5)];
     derivatives[CINDEX(cind+5) ] =  - data.kDegU[3]*Dor + controls[CINDEX(cind)];
     derivatives[CINDEX(cind+5+data.m) ] =   controls[CINDEX(cind)];
     cind++;
   }
   else{
     Dor     = 0.0;
   }
   
   if (data.b[4]){
     A76     = states[CINDEX(cind+5)];
     derivatives[CINDEX(cind+5) ] =  - data.kDegU[4]*A76 + controls[CINDEX(cind)];
     derivatives[CINDEX(cind+5+data.m) ] =   controls[CINDEX(cind)];
     cind++;
   }
   else{
     A76     = 0.0;
   }
   
   if (data.b[5]){
     Sar     = states[CINDEX(cind+5)];
     derivatives[CINDEX(cind+5) ] =  - data.kDegU[5]*Sar + controls[CINDEX(cind)];
     derivatives[CINDEX(cind+5+data.m) ] =   controls[CINDEX(cind)];
     cind++;
   }
   else{
     Sar     = 0.0;
   }
 
/////////////////////////////  Full System///////////////////



   // derivative of mTORC1
     derivatives[ CINDEX(1) ] =  (1.-mTORC1) * Nutrient * hinh(Rap,bRap,mRap,tRap,nRap) * hinh(Tas,bTasM,mTasM,tTasM,nTasM)
                           - mTORC1 * hact(ULK1,bUonM,mUonM,tUonM,nUonM) * hact(AMPK,bAonM,mAonM,tAonM,nAonM);
   
  // derivative of ULK1  
     derivatives[ CINDEX(2) ] = (1.-ULK1) * hact(AMPK,bAonU,mAonU,tAonU,nAonU) * hinh(Sbi,bSbi,mSbi,tSbi,nSbi)
                            - ULK1 * (kOffU+hact(mTORC1,bMonU,mMonU,tMonU,nMonU));
   // derivative of AMPK         
   derivatives[ CINDEX(3) ] =  (1.-AMPK) * kOnA * hinh(Dor,bDor,mDor,tDor,nDor) 
                            - AMPK * Energy * ULK1 * hinh(A76,bA76,mA76,tA76,nA76);
   
   //derivative of VPS34
   derivatives[ CINDEX(4) ] =  (1.-VPS34) * (kOnVpsBase + hact(ULK1,bUonV,mUonV,tUonV,nUonV) ) * hinh(Tas,bTasV,mTasV,tTasV,nTasV)
                            * hinh(Sar,bSar,mSar,tSar,nSar) - kOffVps * VPS34;
                            
   // derivative of Vesibles
   derivatives[ CINDEX(5) ] = kVis * VPS34 - kDegVis  * Vesicle;
   
     
   
   ////////////////   PATH /////////////////////
   
  
  
  if (iphase == 1) 
  {
  path[ CINDEX(1) ] = states[CINDEX(5)];
  
  for (int ii = 1; ii<=data.m; ii++)
  {
  path[ CINDEX(1+ii) ] = states[CINDEX(5+ii)];}
  }
  
  if (iphase == 2) 
  {
  path[ CINDEX(1) ] = states[CINDEX(5)];
  
  for (int ii = 1; ii<=data.m; ii++)
  {
  path[ CINDEX(1+ii) ] = states[CINDEX(5+ii)];}
  }
/////////////////////////////////////////////////////////////

 
}


////////////////////////////////////////////////////////////////////////////
///////////////////  Define the events function ////////////////////////////
////////////////////////////////////////////////////////////////////////////

void events(adouble* e, adouble* initial_states, adouble* final_states,
            adouble* parameters,adouble& t0, adouble& tf, adouble* xad,
            int iphase, Workspace* workspace)
{

   void* ptr = workspace->user_data;
   Linear_Data data = *(Linear_Data *) ptr; 
   
   if (iphase == 1)
   {

   // initial conditions
   
   for (int ii = 1; ii<=data.n; ii++)
   {
   e[ CINDEX(ii) ] = initial_states[ CINDEX(ii) ];
   }
  
   }
  
   if (iphase == 2)
   {

   // initial conditions
     // no initial condition
   
   // final conditions
	  // no final condition
   
   }

}




///////////////////////////////////////////////////////////////////////////
///////////////////  Define the phase linkages function ///////////////////
///////////////////////////////////////////////////////////////////////////

void linkages( adouble* linkages, adouble* xad, Workspace* workspace)
{
    int index = 0;
    auto_link_2( linkages, &index, xad, 1, 2, workspace );
  
}



////////////////////////////////////////////////////////////////////////////
///////////////////////      END OF FILE     ///////////////////////////////
////////////////////////////////////////////////////////////////////////////


==> autoph_MWE/src/main.cxx <==
// =========  Code for mono-drug therapy ===============//

#include <stdlib.h>
#include <stdio.h>
#include <psopt.h>

#include "autoph.h"

int autoph(Sol*,void*,psopt_initial*,initial_guess* );

int main(){
  int status = 0;
  Linear_Data data;
  psopt_initial pini;
  initial_guess iguess;
  
  
  //============================   psopt_initial data entry =======================//
  

  int m = 1;  // number of controls
  int n = 5+m+m; // number of states + number of drug concentration + one state to keep track the total drug adminstered 
  
  double t0 = 0.0; // initial time
  double t1 = 120; 
  double t2 = t1 + 120; // final time
  
  DMatrix x0(n);
        double xx0[n]= {0.0028,0.8307,0.5463,0.9474,37.8944,0,0}; // Steady state value for nu = 0.1, en = 0.1
  
  for (int kk = 1; kk<=n; kk++){ 
  	x0(kk) = xx0[kk-1];  
  	}
  double x5f = 10; // target level of autophagy
  pini = {t0,t1,t2,x0,x5f};

  //============================   Linear_Data structure entry =======================//

  // The parameters  nuetrient and energy
  adouble Nu = 0.1;
  adouble En = 0.1;
  
  // choose controls
  int U = 4; // The drug 4 is used to solve the problem. Change the drug number to see the other drugs results
  bool b[6] = {0,0,0,0,0,0};
  b[U-1] = 1;
  
  // Degardation rate of u_i
  
  double kDegU[6];
  kDegU[0] = 0.000309717;
  kDegU[1] = 0.00192541;
  kDegU[2] = 0.00577623;
  kDegU[3] = 0.0115525;
  kDegU[4] = 0.00231049;
  kDegU[5] = 0.00115525;
   
  //=================================  initial guess assign ====================// 
  
  DMatrix A1;
  DMatrix A2;

  
  DMatrix tt1,tt2,t;
  DMatrix x1,x2,x;
  DMatrix u1,u2,u;
  
  
  DMatrix sys1,sys2,sys;
  
  double J1, J2, J;
  DMatrix E1, E2, E;

 
  data = {n,m,Nu,En,kDegU,b};  
  void* dat = &data;
  
   
  string  phase1, phase2;
   
   
  phase1 = "./iguess/phase1/sys.dat";
  phase2 = "./iguess/phase2/sys.dat";
   
  A1.Load(phase1.c_str());
  A2.Load(phase2.c_str());
    
  Sol solution;
    
  iguess = {A1,A2};
  
  // =========== Call PSOPT to solve the autophagy problem =========//
  
  status = autoph(&solution, dat,&pini,&iguess); 
   
  //====================== post processing =======================//
    
    
    tt1     = solution.get_time_in_phase(1);
    tt2     = solution.get_time_in_phase(2);
    t = tt1 || tt2; // control time
    
    x1      = solution.get_states_in_phase(1);
    x2      = solution.get_states_in_phase(2);
    x = x1 || x2; // states 
    


    u1      = solution.get_controls_in_phase(1);
    u2      = solution.get_controls_in_phase(2);
    u = u1 || u2; // controls

    
    J1 = solution.integrated_cost[0]; // total amount for drug phase 1
    J2 = solution.integrated_cost[1]; //total amount for drug phase 2
    J  = solution.get_cost(); // total amount of drug
    
    //======================  Data saving  ================= //
    
   
    E1(1) = x5f;
    E1(2) = J1;
    
    E2(1) = x5f;
    E2(2) = J2;
    
    E(1) = x5f;
    E(2) = J;  
   
    //=================//
    
    sys1 = tt1 && x1 && u1;
    sys2 = tt2 && x2 && u2;
    sys = t && x && u;
    
    sys1.Transpose();
    sys2.Transpose();
    sys.Transpose();
    
    sys1.Save("./result/U4/phase1/sys.dat");
    sys2.Save("./result/U4/phase2/sys.dat");   
    sys.Save("./result/U4/sys.dat");
   
    E1.Save("./result/U4/phase1/energy.dat");
    E2.Save("./result/U4/phase2/energy.dat");
    E.Save("./result/U4/energy.dat");
 
    //================  plotting ====================//
    

    

    
    plot(t,x(5,colon()),"states", "time (s)", "states","AVs");
    plot(t,x(colon(1,4),colon()),"states", "time (s)", "states","x_1(t) x_2(t) x_3(t) x_4(t) ");
    plot(t,x(colon(6,7),colon()),"states", "time (s)", "states","w_4(t) r_4(t)");
    plot(t,u,"controls", "time (s)", "controls","u*_4(t)");
    
     
  
  //=========================  End of file ============//
  
  
  return 0;
}

